Constraint Energy Minimizing Generalized Multiscale Discontinuous Galerkin Method

Numerical simulation of flow problems and wave propagation in heterogeneous media has important applications in many engineering areas. However, numerical solutions on the fine grid are often prohibitively expensive, and multiscale model reduction techniques are introduced to efficiently solve for an accurate approximation on the coarse grid. In this paper, we propose an energy minimization based multiscale model reduction approach in the discontinuous Galerkin discretization setting. The main idea of the method is to extract the non-decaying component in the high conductivity regions by identifying dominant modes with small eigenvalues of local spectral problems, and define multiscale basis functions in coarse oversampled regions by constraint energy minimization problems. The multiscale basis functions are in general discontinuous on the coarse grid and coupled by interior penalty discontinuous Galerkin formulation. The minimal degree of freedom in representing high-contrast features is achieved through the design of local spectral problems, which provides the most compressed local multiscale space. We analyze the method for solving Darcy flow problem and show that the convergence is linear in coarse mesh size and independent of the contrast, provided that the oversampling size is appropriately chosen. Numerical results are presented to show the performance of the method for simulation on flow problem and wave propagation in high-contrast heterogeneous media.

==> fig/fig1.m <==
close all;
figure;
hold on;
axis off;

Nx = 7; Ny = Nx;
nx = 5; ny = nx;

H = 1/Nx;
h = H/nx;




[X,Y] = meshgrid(0:h:1,0:h:1);

X1 = X(1:end-1,1:end-1);
X2 = X(1:end-1,2:end);
X3 = X(2:end,2:end);
X4 = X(2:end,1:end-1);
X = [X1(:), X2(:), X3(:), X4(:), X1(:)];

Y1 = Y(1:end-1,1:end-1);
Y2 = Y(1:end-1,2:end);
Y3 = Y(2:end,2:end);
Y4 = Y(2:end,1:end-1);
Y = [Y1(:), Y2(:), Y3(:), Y4(:), Y1(:)];

for i = 1:size(Y,1)
    
    plot([X(i,1), X(i,2)],[Y(i,1), Y(i,2)], 'k', 'linewidth', 1);
    plot([X(i,2), X(i,3)],[Y(i,2), Y(i,3)], 'k', 'linewidth', 1);
    plot([X(i,3), X(i,4)],[Y(i,3), Y(i,4)], 'k', 'linewidth', 1);
    plot([X(i,4), X(i,1)],[Y(i,4), Y(i,1)], 'k', 'linewidth', 1);
    
end


[X,Y] = meshgrid(0:H:1,0:H:1);
tag = (Nx+1)/2;
fill_X = [X(tag,tag), X(tag+1,tag), X(tag+1,tag+1), X(tag,tag+1), X(tag,tag)];
fill_Y = [Y(tag,tag), Y(tag+1,tag), Y(tag+1,tag+1), Y(tag,tag+1), Y(tag,tag)];
fill(fill_X, fill_Y, 'y');


X1 = X(1:end-1,1:end-1);
X2 = X(1:end-1,2:end);
X3 = X(2:end,2:end);
X4 = X(2:end,1:end-1);
X = [X1(:), X2(:), X3(:), X4(:), X1(:)];

Y1 = Y(1:end-1,1:end-1);
Y2 = Y(1:end-1,2:end);
Y3 = Y(2:end,2:end);
Y4 = Y(2:end,1:end-1);
Y = [Y1(:), Y2(:), Y3(:), Y4(:), Y1(:)];

for i = 1:size(Y,1)
    
    plot([X(i,1), X(i,2)],[Y(i,1), Y(i,2)], 'r', 'linewidth', 2);
    plot([X(i,2), X(i,3)],[Y(i,2), Y(i,3)], 'r', 'linewidth', 2);
    plot([X(i,3), X(i,4)],[Y(i,3), Y(i,4)], 'r', 'linewidth', 2);
    plot([X(i,4), X(i,1)],[Y(i,4), Y(i,1)], 'r', 'linewidth', 2);
    
end

text(0.55*fill_X(1)+0.45*fill_X(3), mean(fill_Y(1:4)), '$K$', 'Interpreter', 'Latex'); 


axis([0.1 0.9 0.1 0.9])

print -depsc fig1.eps

==> fig/fig2.m <==
close all;
figure;
hold on;
axis off;

Nx = 7; Ny = Nx;
nx = 5; ny = nx;

H = 1/Nx;
h = H/nx;




[X,Y] = meshgrid(0:h:1,0:h:1);

X1 = X(1:end-1,1:end-1);
X2 = X(1:end-1,2:end);
X3 = X(2:end,2:end);
X4 = X(2:end,1:end-1);
X = [X1(:), X2(:), X3(:), X4(:), X1(:)];

Y1 = Y(1:end-1,1:end-1);
Y2 = Y(1:end-1,2:end);
Y3 = Y(2:end,2:end);
Y4 = Y(2:end,1:end-1);
Y = [Y1(:), Y2(:), Y3(:), Y4(:), Y1(:)];

for i = 1:size(Y,1)
    
    plot([X(i,1), X(i,2)],[Y(i,1), Y(i,2)], 'k', 'linewidth', 1);
    plot([X(i,2), X(i,3)],[Y(i,2), Y(i,3)], 'k', 'linewidth', 1);
    plot([X(i,3), X(i,4)],[Y(i,3), Y(i,4)], 'k', 'linewidth', 1);
    plot([X(i,4), X(i,1)],[Y(i,4), Y(i,1)], 'k', 'linewidth', 1);
    
end


[X,Y] = meshgrid(0:H:1,0:H:1);
tag = (Nx+1)/2;

fill_X = [X(tag,tag), X(tag+1,tag), X(tag+1,tag+1), X(tag,tag+1), X(tag,tag)];
fill_Y = [Y(tag,tag), Y(tag+1,tag), Y(tag+1,tag+1), Y(tag,tag+1), Y(tag,tag)];

fill_X_2 = [X(tag-1,tag-1), X(tag+2,tag-1), X(tag+2,tag+2), X(tag-1,tag+2), X(tag-1,tag-1)];
fill_Y_2 = [Y(tag-1,tag-1), Y(tag+2,tag-1), Y(tag+2,tag+2), Y(tag-1,tag+2), Y(tag-1,tag-1)];
fill(fill_X_2, fill_Y_2, [0.8,0.8,0]);

fill(fill_X, fill_Y, 'y');

X1 = X(1:end-1,1:end-1);
X2 = X(1:end-1,2:end);
X3 = X(2:end,2:end);
X4 = X(2:end,1:end-1);
X = [X1(:), X2(:), X3(:), X4(:), X1(:)];

Y1 = Y(1:end-1,1:end-1);
Y2 = Y(1:end-1,2:end);
Y3 = Y(2:end,2:end);
Y4 = Y(2:end,1:end-1);
Y = [Y1(:), Y2(:), Y3(:), Y4(:), Y1(:)];

for i = 1:size(Y,1)
    
    plot([X(i,1), X(i,2)],[Y(i,1), Y(i,2)], 'r', 'linewidth', 2);
    plot([X(i,2), X(i,3)],[Y(i,2), Y(i,3)], 'r', 'linewidth', 2);
    plot([X(i,3), X(i,4)],[Y(i,3), Y(i,4)], 'r', 'linewidth', 2);
    plot([X(i,4), X(i,1)],[Y(i,4), Y(i,1)], 'r', 'linewidth', 2);
    
end

text(0.55*fill_X(1)+0.45*fill_X(3), mean(fill_Y(1:4)), '$K_i$', 'Interpreter', 'Latex'); 
text(0.55*fill_X(1)+0.45*fill_X(3)+H, mean(fill_Y(1:4))+H, '$K_{i,m}$', 'Interpreter', 'Latex'); 


axis([0.1 0.9 0.1 0.9])

print -depsc fig2.eps
